Autoregressive Co-Training for Learning Discrete Speech Representations

While several self-supervised approaches for learning discrete speech representation have been proposed, it is unclear how these seemingly similar approaches relate to each other. In this paper, we consider a generative model with discrete latent variables that learns a discrete representation for speech. The objective of learning the generative model is formulated as information-theoretic co-training. Besides the wide generality, the objective can be optimized with several approaches, subsuming HuBERT-like training and vector quantization for learning discrete representation. Empirically, we find that the proposed approach learns discrete representation that is highly correlated with phonetic units, more correlated than HuBERT-like training and vector quantization.

==> visualization/plot_elbo.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

# lr=1e-3
# epoch 0: -8.418
elbo_kmeans = [-5.372 ,-5.272 ,-5.218 ,-5.18 ,-5.157 ,-5.138 ,-5.126 ,-5.114
   ,-5.102 ,-5.095 ,-5.088 ,-5.079 ,-5.073 ,-5.066 ,-5.064 ,-5.059 ,-5.055 ,-5.052 ,-5.046,
   -5.045, -5.041, -5.037, -5.039, -5.032, -5.03, -5.028, -5.025, -5.023, -5.021, -5.019,
   -5.018, -5.017, -5.016, -5.013, -5.011, -5.01, -5.008, -5.007, -5.005, -5.004]
# epoch 0: -19.954
elbo_marginalization = [-4.916 ,-4.743 ,-4.669 ,-4.613 ,-4.573 ,-4.538 ,-4.515 ,-4.498 ,-4.48 ,-4.467 
            ,-4.452 ,-4.44 ,-4.431 ,-4.422 ,-4.412 ,-4.403 ,-4.395 ,-4.388 ,-4.382 ,-4.377,
            -4.373, -4.3636, -4.3633, -4.3538, -4.3537, -4.35, -4.345, -4.344, -4.338, -4.336
           ,-4.334 ,-4.329 ,-4.327 ,-4.322 ,-4.321 ,-4.318 ,-4.315 ,-4.314 ,-4.31 ,-4.309]

# epoch 0: -19.954
elbo_st = [-4.751 ,-4.613 ,-4.55 ,-4.502 ,-4.477 ,-4.456 ,-4.445 ,-4.431 ,-4.422 ,-4.414 ,-4.408 ,-4.401
   ,-4.395 ,-4.391 ,-4.385 ,-4.381 ,-4.377 ,-4.372 ,-4.369 ,-4.37 ,-4.366 ,-4.361 ,-4.36 ,-4.357 ,-4.358
   ,-4.352 ,-4.353 ,-4.349 ,-4.348 ,-4.346 ,-4.345 ,-4.343 ,-4.342 ,-4.34 ,-4.34 ,-4.336 ,-4.337 ,-4.335 
   ,-4.334 ,-4.333]


fig = plt.figure(figsize=(4, 2.2))
ax = fig.add_subplot(111)
plt.tick_params(length=0)
ax.set_xlabel('Epoch')
ax.set_ylabel('Loss in (6)')
plt.xticks([0, 4, 9, 14, 19, 24, 29], [1, 5, 10, 15, 20, 25, 30])
plt.yticks([-4.4, -4.6, -4.8, -5.0, -5.2, -5.4])
# plot
ax.plot(elbo_kmeans[:30], label='Hubert-Like APC', color='dimgray', marker='.', linewidth=1.0) # #008000
ax.plot(elbo_st[:30], label='Co-Training (Gumbel)', color='blue', marker='.', linewidth=1.0) # #0000FF
ax.plot(elbo_marginalization[:30], label='Co-Training (Marginalization)', color='red', marker='.', linewidth=1.0) # #FF0000
# legend order
fig.tight_layout()
fig.savefig('elbo.pdf', bbox_inches='tight', pad_inches=0.05)

